ChartInsights: Evaluating Multimodal Large Language Models for Low-Level Chart Question Answering

Chart question answering (ChartQA) tasks play a critical role in interpreting and extracting insights from visualization charts. While recent advancements in multimodal large language models (MLLMs) like GPT-4o have shown promise in high-level ChartQA tasks, such as chart captioning, their effectiveness in low-level ChartQA tasks (e.g., identifying correlations) remains underexplored. In this paper, we address this gap by evaluating MLLMs on low-level ChartQA using a newly curated dataset, ChartInsights, which consists of 22,347 (chart, task, query, answer) covering 10 data analysis tasks across 7 chart types. We systematically evaluate 19 advanced MLLMs, including 12 open-source and 7 closed-source models. The average accuracy rate across these models is 39.8%, with GPT-4o achieving the highest accuracy at 69.17%. To further explore the limitations of MLLMs in low-level ChartQA, we conduct experiments that alter visual elements of charts (e.g., changing color schemes, adding image noise) to assess their impact on the task effectiveness. Furthermore, we propose a new textual prompt strategy, Chain-of-Charts, tailored for low-level ChartQA tasks, which boosts performance by 14.41%, achieving an accuracy of 83.58%. Finally, incorporating a visual prompt strategy that directs attention to relevant visual elements further improves accuracy to 84.32%.

==> figs/jupyter_vis/Heatmap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "1d376a33",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-03-24T14:17:24.495833Z",
     "start_time": "2024-03-24T14:17:23.581416Z"
    }
   },
   "outputs": [],
   "source": [
    "from IPython.display import display\n",
    "import pandas as pd\n",
    "import json\n",
    "from tqdm import tqdm\n",
    "def Vega(spec):\n",
    "    bundle = {}\n",
    "    bundle['application/vnd.vega.v5+json'] = spec\n",
    "    display(bundle, raw=True)\n",
    "\n",
    "def VegaLite(spec):\n",
    "    bundle = {}\n",
    "    bundle['application/vnd.vegalite.v4+json'] = spec\n",
    "    display(bundle, raw=True)\n",
    "    \n",
    "from vega import VegaLite"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "06f46a35",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-03-24T14:21:48.788778Z",
     "start_time": "2024-03-24T14:21:48.781865Z"
    }
   },
   "outputs": [],
   "source": [
    "x_bar_data = [{'num_agg_select': 0, 'count': 672},\n",
    " {'num_agg_select': 1, 'count': 334},\n",
    " {'num_agg_select': 2, 'count': 26},\n",
    " {'num_agg_select': 3, 'count': 2}]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "43217324",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-03-24T14:22:04.058740Z",
     "start_time": "2024-03-24T14:22:04.052102Z"
    }
   },
   "outputs": [],
   "source": [
    "y_bar_data = [{'has_distinct': 0, 'count': 949}, {'has_distinct': 1, 'count': 85}]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "23977e49",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-03-24T14:22:30.472064Z",
     "start_time": "2024-03-24T14:22:30.452780Z"
    }
   },
   "outputs": [],
   "source": [
    "heatmap_data = [{'num_agg_select': 0, 'has_distinct': 0, 'count': 624},\n",
    " {'num_agg_select': 0, 'has_distinct': 1, 'count': 48},\n",
    " {'num_agg_select': 1, 'has_distinct': 0, 'count': 299},\n",
    " {'num_agg_select': 1, 'has_distinct': 1, 'count': 35},\n",
    " {'num_agg_select': 2, 'has_distinct': 0, 'count': 24},\n",
    " {'num_agg_select': 2, 'has_distinct': 1, 'count': 2},\n",
    " {'num_agg_select': 3, 'has_distinct': 0, 'count': 2}]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "7b54559f",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-03-24T14:22:43.847056Z",
     "start_time": "2024-03-24T14:22:43.841905Z"
    }
   },
   "outputs": [],
   "source": [
    "x, y =    'num_agg_select', 'has_distinct'\n",
    "x_label =  '#-AGG in SELECT'\n",
    "y_label =  '#-Distinct'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "d7a94312",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-03-24T14:22:44.968293Z",
     "start_time": "2024-03-24T14:22:44.932568Z"
    }
   },
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "const spec = {\"$schema\": \"https://vega.github.io/schema/vega-lite/v4.json\", \"spacing\": 20, \"bounds\": \"flush\", \"vconcat\": [{\"data\": {\"values\": [{\"num_agg_select\": 0, \"count\": 672}, {\"num_agg_select\": 1, \"count\": 334}, {\"num_agg_select\": 2, \"count\": 26}, {\"num_agg_select\": 3, \"count\": 2}]}, \"height\": 30, \"encoding\": {\"x\": {\"field\": \"num_agg_select\", \"type\": \"nominal\", \"title\": \"\", \"axis\": {\"labelAngle\": 0}}, \"y\": {\"aggregate\": \"sum\", \"field\": \"count\", \"title\": \"\"}}, \"layer\": [{\"mark\": {\"type\": \"bar\", \"color\": \"#e45756\", \"opacity\": 1}}, {\"mark\": {\"type\": \"text\", \"align\": \"center\", \"baseline\": \"top\", \"dy\": -10, \"fontSize\": 10}, \"encoding\": {\"text\": {\"field\": \"count\", \"type\": \"quantitative\"}}}]}, {\"spacing\": 10, \"bounds\": \"flush\", \"hconcat\": [{\"data\": {\"values\": [{\"num_agg_select\": 0, \"has_distinct\": 0, \"count\": 624}, {\"num_agg_select\": 0, \"has_distinct\": 1, \"count\": 48}, {\"num_agg_select\": 1, \"has_distinct\": 0, \"count\": 299}, {\"num_agg_select\": 1, \"has_distinct\": 1, \"count\": 35}, {\"num_agg_select\": 2, \"has_distinct\": 0, \"count\": 24}, {\"num_agg_select\": 2, \"has_distinct\": 1, \"count\": 2}, {\"num_agg_select\": 3, \"has_distinct\": 0, \"count\": 2}]}, \"encoding\": {\"y\": {\"field\": \"has_distinct\", \"type\": \"ordinal\", \"title\": \"#-Distinct\", \"axis\": {\"labelFont\": \"Helvetica\", \"labelFontSize\": 10}}, \"x\": {\"field\": \"num_agg_select\", \"type\": \"ordinal\", \"title\": \"#-AGG in SELECT\", \"axis\": {\"labelAngle\": 0}}}, \"layer\": [{\"mark\": \"rect\", \"encoding\": {\"color\": {\"field\": \"count\", \"type\": \"quantitative\", \"title\": \"COUNT\", \"legend\": {\"direction\": \"vertical\", \"gradientLength\": 100}}}}, {\"mark\": {\"type\": \"text\", \"fontSize\": 9, \"fontWeight\": \"bold\"}, \"encoding\": {\"text\": {\"field\": \"count\", \"type\": \"quantitative\"}, \"color\": {\"condition\": {\"test\": \"datum['count'] < 200\", \"value\": \"black\"}, \"value\": \"white\"}}}], \"config\": {\"axis\": {\"grid\": true, \"tickBand\": \"extent\"}, \"legend\": {\"gradientLabelLimit\": 100}}}, {\"data\": {\"values\": [{\"has_distinct\": 0, \"count\": 949}, {\"has_distinct\": 1, \"count\": 85}]}, \"width\": 30, \"encoding\": {\"y\": {\"field\": \"has_distinct\", \"type\": \"nominal\", \"title\": \"\", \"axis\": \"\"}, \"x\": {\"aggregate\": \"sum\", \"field\": \"count\", \"title\": \"\"}}, \"layer\": [{\"mark\": {\"type\": \"bar\", \"color\": \"#54a24b\", \"opacity\": 0.85}}, {\"mark\": {\"type\": \"text\", \"align\": \"left\", \"baseline\": \"middle\", \"dx\": 3, \"fontSize\": 10}, \"encoding\": {\"text\": {\"field\": \"count\", \"type\": \"quantitative\"}}}]}]}]};\n",
       "const opt = {};\n",
       "const type = \"vega-lite\";\n",
       "const id = \"b73a73f2-cb26-455f-8c06-342e991b9eef\";\n",
       "\n",
       "const output_area = this;\n",
       "\n",
       "require([\"nbextensions/jupyter-vega/index\"], function(vega) {\n",
       "  const target = document.createElement(\"div\");\n",
       "  target.id = id;\n",
       "  target.className = \"vega-embed\";\n",
       "\n",
       "  const style = document.createElement(\"style\");\n",
       "  style.textContent = [\n",
       "    \".vega-embed .error p {\",\n",
       "    \"  color: firebrick;\",\n",
       "    \"  font-size: 14px;\",\n",
       "    \"}\",\n",
       "  ].join(\"\\\\n\");\n",
       "\n",
       "  // element is a jQuery wrapped DOM element inside the output area\n",
       "  // see http://ipython.readthedocs.io/en/stable/api/generated/\\\n",
       "  // IPython.display.html#IPython.display.Javascript.__init__\n",
       "  element[0].appendChild(target);\n",
       "  element[0].appendChild(style);\n",
       "\n",
       "  vega.render(\"#\" + id, spec, type, opt, output_area);\n",
       "}, function (err) {\n",
       "  if (err.requireType !== \"scripterror\") {\n",
       "    throw(err);\n",
       "  }\n",
       "});\n"
      ],
      "text/plain": [
       "<vega.vegalite.VegaLite at 0x7feaaa78ab80>"
      ]
     },
     "execution_count": 12,
     "metadata": {
      "jupyter-vega": "#b73a73f2-cb26-455f-8c06-342e991b9eef"
     },
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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"
     },
     "metadata": {
      "jupyter-vega": "#b73a73f2-cb26-455f-8c06-342e991b9eef"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "VegaLite({\n",
    "    \"$schema\":\n",
    "    \"https://vega.github.io/schema/vega-lite/v4.json\",\n",
    "    \"spacing\": 20,\n",
    "    \"bounds\": \"flush\",\n",
    "    \"vconcat\": [\n",
    "    {\n",
    "        \"data\": {\n",
    "            \"values\": x_bar_data\n",
    "        },\n",
    "         \"height\": 30,\n",
    "        \"encoding\": {\n",
    "            \"x\": {\n",
    "                \"field\": x,\n",
    "                \"type\": 'nominal',\n",
    "#                 \"sort\": [\"B\", 'P', 'L', 'S', 'SB', 'GL', 'GB', 'GS'],\n",
    "                'title': '',\n",
    "                \"axis\":{\n",
    "                    'labelAngle': 0,\n",
    "                }\n",
    "            },\n",
    "            \"y\": {\n",
    "                \"aggregate\": \"sum\",\n",
    "                \"field\": \"count\",\n",
    "                \"title\": \"\",\n",
    "#                 \"scale\": {\"domain\": [0, 100]}\n",
    "            }\n",
    "        },\n",
    "        \"layer\":[\n",
    "            {\"mark\": {\n",
    "                \"type\": \"bar\",\n",
    "                \"color\": \"#e45756\",\n",
    "                \"opacity\": 1\n",
    "            }},\n",
    "            {\n",
    "                    \"mark\": {\n",
    "                      \"type\": \"text\",\n",
    "                      \"align\": \"center\",\n",
    "                      \"baseline\": \"top\",\n",
    "                      \"dy\": -10,\n",
    "                     \"fontSize\":10\n",
    "                    },\n",
    "                    \"encoding\": {\n",
    "                      \"text\": {\"field\": \"count\", \"type\": \"quantitative\"}\n",
    "                    }\n",
    "                }\n",
    "        ]\n",
    "    },\n",
    "    {\n",
    "        \"spacing\": 10,\n",
    "        \"bounds\": \"flush\",\n",
    "        \"hconcat\": [\n",
    "            {\"data\": {\n",
    "                \"values\": heatmap_data\n",
    "            },\n",
    "                \"encoding\": {\n",
    "                \"y\": {\n",
    "                    \"field\": y,\n",
    "                    \"type\": \"ordinal\",\n",
    "                    \"title\": y_label,\n",
    "#                     \"sort\": [\"Easy\", \"Medium\", \"Hard\", \"Extra Hard\", 'All'],\n",
    "                    \"axis\":{\n",
    "                        'labelFont': 'Helvetica',\n",
    "                        'labelFontSize': 10\n",
    "                    }\n",
    "                },\n",
    "                \"x\": {\n",
    "                    \"field\": x,\n",
    "                    \"type\": \"ordinal\",\n",
    "                    \"title\": x_label,\n",
    "#                     \"sort\": [\"B\", 'P', 'L', 'S', 'SB', 'GL', 'GB', 'GS', 'All'],\n",
    "                    \"axis\":{\n",
    "                        'labelAngle': 0,\n",
    "                    }\n",
    "                }\n",
    "            },\n",
    "                \"layer\": [{\n",
    "                    \"mark\": \"rect\",\n",
    "                    \"encoding\": {\n",
    "                        \"color\": {\n",
    "                            \"field\": \"count\",\n",
    "                            \"type\": \"quantitative\",\n",
    "                            \"title\": \"COUNT\",\n",
    "                            \"legend\": {\n",
    "                                \"direction\": \"vertical\",\n",
    "                                \"gradientLength\": 100,\n",
    "                            },\n",
    "                        }\n",
    "                    }\n",
    "                },\n",
    "                {\n",
    "                    \"mark\": {\n",
    "                        \"type\": \"text\",\n",
    "                        \"fontSize\": 9,\n",
    "                        \"fontWeight\": 'bold'\n",
    "                    },\n",
    "                    \"encoding\": {\n",
    "                        \"text\": {\n",
    "                            \"field\": \"count\",\n",
    "                            \"type\": \"quantitative\"\n",
    "                        },\n",
    "                        \"color\": {\n",
    "                            \"condition\": {\n",
    "                                \"test\": \"datum['count'] < 200\",\n",
    "                                \"value\": \"black\"\n",
    "                            },\n",
    "                            \"value\": \"white\"\n",
    "                        }\n",
    "                    }\n",
    "                }],\n",
    "                \"config\": {\n",
    "                \"axis\": {\n",
    "                    \"grid\": True,\n",
    "                    \"tickBand\": \"extent\"\n",
    "                },\n",
    "                \"legend\": {\n",
    "                    \"gradientLabelLimit\": 100\n",
    "                }\n",
    "            }\n",
    "            },\n",
    "            {\n",
    "                \"data\": {\n",
    "                    \"values\": y_bar_data\n",
    "                },\n",
    "\n",
    "                \"width\": 30,\n",
    "                \"encoding\": {\n",
    "                    \"y\": {\n",
    "                        \"field\":y,\n",
    "                        \"type\": 'nominal',\n",
    "#                         \"sort\": [\"Easy\", \"Medium\", \"Hard\", \"Extra Hard\", 'All'],\n",
    "                        'title': '',\n",
    "                        \"axis\":''\n",
    "                    },\n",
    "                    \"x\": {\n",
    "                        \"aggregate\": \"sum\",\n",
    "                        \"field\": \"count\",\n",
    "                        \"title\": \"\",\n",
    "#                         \"scale\": {\"domain\": [0, 1100]}\n",
    "                    }\n",
    "                },\n",
    "                \"layer\":[\n",
    "                    {\"mark\": {\n",
    "                    \"type\": \"bar\",\n",
    "                    \"color\": \"#54a24b\",\n",
    "                    \"opacity\": 0.85\n",
    "                }},\n",
    "                    {\n",
    "                    \"mark\": {\n",
    "                      \"type\": \"text\",\n",
    "                      \"align\": \"left\",\n",
    "                      \"baseline\": \"middle\",\n",
    "                      \"dx\": 3,\n",
    "                        \"fontSize\":10\n",
    "                    },\n",
    "                    \"encoding\": {\n",
    "                      \"text\": {\"field\": \"count\", \"type\": \"quantitative\"}\n",
    "                    }\n",
    "                }\n",
    "                ]\n",
    "            }\n",
    "        ]}]\n",
    "})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "026e9e91",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  },
  "latex_envs": {
   "LaTeX_envs_menu_present": true,
   "autoclose": false,
   "autocomplete": true,
   "bibliofile": "biblio.bib",
   "cite_by": "apalike",
   "current_citInitial": 1,
   "eqLabelWithNumbers": true,
   "eqNumInitial": 1,
   "hotkeys": {
    "equation": "Ctrl-E",
    "itemize": "Ctrl-I"
   },
   "labels_anchors": false,
   "latex_user_defs": false,
   "report_style_numbering": false,
   "user_envs_cfg": false
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

